Investigating vector-like leptons decaying into an electron and missing transverse energy in e$^{+}$ e$^{-}$ collisions with $\sqrt{s} = 500$ GeV at the ILC

This analysis focuses on probing the lepton portal dark matter using Monte Carlo simulated samples from electron-positron collisions at the International Linear Collider (ILC) of 500 GeV center of mass energy with an integrated luminosity of 1000 fb$^{-1}$. The study examines a benchmark scenario where the dark matter is a scalar particle produced as a daughter particle of the vector-like lepton. The signal topology consists of missing transverse energy and dilepton. If no new physics is discovered,the study sets 95\% confidence level exclusion limits on the mass of vector-like leptons.

==> ZZStyle.C <==
/**
 * A collection of simple ROOT macros.
 *
 * N. Amapane, G. Cerminara
 */

#include <sstream>
#include <iomanip>

#if !defined(__CINT__) || defined(__MAKECINT__)
#include "TProfile.h"
#include "TLegend.h"
#include "TROOT.h"
#include "TVirtualPad.h"
#include "TLine.h"
#include "TCanvas.h"
#include "TPostScript.h"
#include "TH1.h"
#include "TH2.h"
#include "TF1.h"
#include "TAxis.h"
#include "TMath.h"
#include "TROOT.h"
#include "TStyle.h"

#include <iostream>

using namespace std;

#endif



TStyle * getStyle(TString name) {
  TStyle *theStyle;

  if ( name == "ZZ" ) {
    // Style from http://cmssw.cvs.cern.ch/cgi-bin/cmssw.cgi/UserCode/pandolf/CommonTools/DrawBase.C?revision=1.25&view=markup
    theStyle = new TStyle("ZZStyle", "ZZ Style");
    theStyle->SetCanvasColor(0);
    theStyle->SetPadColor(0);
    theStyle->SetFrameFillColor(0);
    theStyle->SetStatColor(0);
    theStyle->SetOptStat(0);
    theStyle->SetTitleFillColor(0);
    theStyle->SetCanvasBorderMode(0);
    theStyle->SetPadBorderMode(0);
    theStyle->SetFrameBorderMode(0);
    theStyle->SetPadBottomMargin(0.12);
    theStyle->SetPadLeftMargin(0.12);
    theStyle->cd();

    // For the canvas:
    theStyle->SetCanvasBorderMode(0);
    theStyle->SetCanvasColor(kWhite);
    theStyle->SetCanvasDefH(600); //Height of canvas
    theStyle->SetCanvasDefW(600); //Width of canvas
    theStyle->SetCanvasDefX(0);   //POsition on screen
    theStyle->SetCanvasDefY(0);

    // For the Pad:
    theStyle->SetPadBorderMode(0);
    // theStyle->SetPadBorderSize(Width_t size = 1);
    theStyle->SetPadColor(kWhite);
    theStyle->SetPadGridX(false);
    theStyle->SetPadGridY(false);
    theStyle->SetGridColor(0);
    theStyle->SetGridStyle(3);
    theStyle->SetGridWidth(1);

    // For the frame:
    theStyle->SetFrameBorderMode(0);
    theStyle->SetFrameBorderSize(1);
    theStyle->SetFrameFillColor(0);
    theStyle->SetFrameFillStyle(0);
    theStyle->SetFrameLineColor(1);
    theStyle->SetFrameLineStyle(1);
    theStyle->SetFrameLineWidth(1);

    // Margins:
    theStyle->SetPadTopMargin(0.05);
    theStyle->SetPadBottomMargin(0.15);//0.13);
    theStyle->SetPadLeftMargin(0.15);//0.16);
    theStyle->SetPadRightMargin(0.05);//0.02);

    // For the Global title:
    theStyle->SetOptTitle(0);
    theStyle->SetTitleFont(42);
    theStyle->SetTitleColor(1);
    theStyle->SetTitleTextColor(1);
    theStyle->SetTitleFillColor(10);
    theStyle->SetTitleFontSize(0.05);
    // theStyle->SetTitleH(0); // Set the height of the title box
    // theStyle->SetTitleW(0); // Set the width of the title box
    // theStyle->SetTitleX(0); // Set the position of the title box
    // theStyle->SetTitleY(0.985); // Set the position of the title box
    // theStyle->SetTitleStyle(Style_t style = 1001);
    // theStyle->SetTitleBorderSize(2);

    // For the axis titles:
    theStyle->SetTitleColor(1, "XYZ");
    theStyle->SetTitleFont(42, "XYZ");
    theStyle->SetTitleSize(0.05, "XYZ");
    // theStyle->SetTitleXSize(Float_t size = 0.02); // Another way to set the size?
    // theStyle->SetTitleYSize(Float_t size = 0.02);
    theStyle->SetTitleXOffset(1.15);//0.9);
    theStyle->SetTitleYOffset(1.4); // => 1.15 if exponents
    // theStyle->SetTitleOffset(1.1, "Y"); // Another way to set the Offset

    // For the axis labels:
    theStyle->SetLabelColor(1, "XYZ");
    theStyle->SetLabelFont(42, "XYZ");
    theStyle->SetLabelOffset(0.007, "XYZ");
    theStyle->SetLabelSize(0.045, "XYZ");

    // For the axis:
    theStyle->SetAxisColor(1, "XYZ");
    theStyle->SetStripDecimals(kTRUE);
    theStyle->SetTickLength(0.03, "XYZ");
    theStyle->SetNdivisions(510, "XYZ");
    theStyle->SetPadTickX(1);  // To get tick marks on the opposite side of the frame
    theStyle->SetPadTickY(1);

  } else if ( name == "myStyle" ) {
    theStyle = new TStyle("myStyle", "myStyle");
    //    theStyle->SetOptStat(0);
    theStyle->SetPadBorderMode(0);
    theStyle->SetCanvasBorderMode(0);
    theStyle->SetPadColor(0);
    theStyle->SetCanvasColor(0);
    theStyle->SetMarkerStyle(8);
    theStyle->SetMarkerSize(0.7);
    theStyle->SetStatH(0.3);
    theStyle->SetStatW(0.15);
    //   theStyle->SetTextFont(132);
    //   theStyle->SetTitleFont(132);
    theStyle->SetTitleBorderSize(1);
    theStyle->SetPalette(1);

  } else if( name == "tdr" ) {
    theStyle = new TStyle("tdrStyle","Style for P-TDR");

    // For the canvas:
    theStyle->SetCanvasBorderMode(0);
    theStyle->SetCanvasColor(kWhite);
    theStyle->SetCanvasDefH(600); //Height of canvas
    theStyle->SetCanvasDefW(600); //Width of canvas
    theStyle->SetCanvasDefX(0);   //POsition on screen
    theStyle->SetCanvasDefY(0);

    // For the Pad:
    theStyle->SetPadBorderMode(0);
    // theStyle->SetPadBorderSize(Width_t size = 1);
    theStyle->SetPadColor(kWhite);
    theStyle->SetPadGridX(true);
    theStyle->SetPadGridY(true);
    theStyle->SetGridColor(0);
    theStyle->SetGridStyle(3);
    theStyle->SetGridWidth(1);

    // For the frame:
    theStyle->SetFrameBorderMode(0);
    theStyle->SetFrameBorderSize(1);
    theStyle->SetFrameFillColor(0);
    theStyle->SetFrameFillStyle(0);
    theStyle->SetFrameLineColor(1);
    theStyle->SetFrameLineStyle(1);
    theStyle->SetFrameLineWidth(1);

    // For the histo:
    // theStyle->SetHistFillColor(1);
    // theStyle->SetHistFillStyle(0);
    theStyle->SetHistLineColor(1);
    theStyle->SetHistLineStyle(0);
    theStyle->SetHistLineWidth(1);
    // theStyle->SetLegoInnerR(Float_t rad = 0.5);
    // theStyle->SetNumberContours(Int_t number = 20);


     theStyle->SetEndErrorSize(2);
//     theStyle->SetErrorMarker(20);
//     theStyle->SetErrorX(0.);

    theStyle->SetMarkerStyle(20);
    theStyle->SetMarkerSize(0.5);


    //For the fit/function:
    theStyle->SetOptFit(1);
    theStyle->SetFitFormat("5.4g");
    theStyle->SetFuncColor(2);
    theStyle->SetFuncStyle(1);
    theStyle->SetFuncWidth(1);

    //For the date:
    theStyle->SetOptDate(0);
    // theStyle->SetDateX(Float_t x = 0.01);
    // theStyle->SetDateY(Float_t y = 0.01);

    // For the statistics box:
    theStyle->SetOptFile(0);
//     theStyle->SetOptStat(0); // To display the mean and RMS:   SetOptStat("mr");

    theStyle->SetOptStat("e");
    theStyle->SetStatColor(kWhite);
    //    theStyle->SetStatFont(42);
    //    theStyle->SetStatFontSize(0.05);
    theStyle->SetStatTextColor(1);
    theStyle->SetStatFormat("6.4g");
    theStyle->SetStatBorderSize(1);
//     theStyle->SetStatH(0.02);
//     theStyle->SetStatW(0.2);
    // theStyle->SetStatStyle(Style_t style = 1001);
//     theStyle->SetStatX(0.82);
//     theStyle->SetStatY(0.5);

    // Margins:
     theStyle->SetPadTopMargin(0.1);
     theStyle->SetPadBottomMargin(0.1);
     theStyle->SetPadLeftMargin(0.1);
     theStyle->SetPadRightMargin(0.05);

    // For the Global title:

    // Uncomment to remove title
    //    theStyle->SetOptTitle(0); 
    theStyle->SetTitleFont(42);
    theStyle->SetTitleColor(1);
    theStyle->SetTitleTextColor(1);
    theStyle->SetTitleFillColor(10);
    theStyle->SetTitleFontSize(0.05);
    // theStyle->SetTitleH(0); // Set the height of the title box
    // theStyle->SetTitleW(0); // Set the width of the title box
    // theStyle->SetTitleX(0); // Set the position of the title box
    theStyle->SetTitleY(1); // Set the position of the title box
    theStyle->SetTitleStyle(1001);
    // theStyle->SetTitleBorderSize(2);

    // For the axis titles:

    theStyle->SetTitleColor(1, "XYZ");
    theStyle->SetTitleFont(42, "XYZ");
    theStyle->SetTitleSize(0.05, "XYZ");
    // theStyle->SetTitleXSize(Float_t size = 0.02); // Another way to set the size?
    // theStyle->SetTitleYSize(Float_t size = 0.02);
    theStyle->SetTitleXOffset(0.9);
    theStyle->SetTitleYOffset(1.25);
    // theStyle->SetTitleOffset(1.1, "Y"); // Another way to set the Offset

    // For the axis labels:

    theStyle->SetLabelColor(1, "XYZ");

    theStyle->SetLabelFont(42, "XYZ");

    theStyle->SetLabelOffset(0.007, "XYZ");

    theStyle->SetLabelSize(0.045, "XYZ");

    // For the axis:

    theStyle->SetAxisColor(1, "XYZ");
    theStyle->SetStripDecimals(kTRUE);
    theStyle->SetTickLength(0.03, "XYZ");
    theStyle->SetNdivisions(510, "XYZ");
    theStyle->SetPadTickX(1);  // To get tick marks on the opposite side of the frame
    theStyle->SetPadTickY(1);

    // Change for log plots:
    theStyle->SetOptLogx(0);
    theStyle->SetOptLogy(0);
    theStyle->SetOptLogz(0);

    // Postscript options:
    theStyle->SetPaperSize(20.,20.);
    // theStyle->SetLineScalePS(Float_t scale = 3);
    // theStyle->SetLineStyleString(Int_t i, const char* text);
    // theStyle->SetHeaderPS(const char* header);
    // theStyle->SetTitlePS(const char* pstitle);

    // theStyle->SetBarOffset(Float_t baroff = 0.5);
    // theStyle->SetBarWidth(Float_t barwidth = 0.5);
    // theStyle->SetPaintTextFormat(const char* format = "g");
    // theStyle->SetPalette(Int_t ncolors = 0, Int_t* colors = 0);
    // theStyle->SetTimeOffset(Double_t toffset);
    // theStyle->SetHistMinimumZero(kTRUE);
    theStyle->SetTextSize(0.045);
    theStyle->SetTextFont(42);
    
    //   style->SetOptFit(101);
    //   style->SetOptStat(1111111); 

  }  else if( name == "d0style" ) {
    theStyle = new TStyle("d0Style","Style for P-TDR");
    int font = 42;


    // For the canvas:
    theStyle->SetCanvasBorderMode(0);
    theStyle->SetCanvasColor(kWhite);
    theStyle->SetCanvasDefH(600); //Height of canvas
    theStyle->SetCanvasDefW(600); //Width of canvas
    theStyle->SetCanvasDefX(0);   //POsition on screen
    theStyle->SetCanvasDefY(0);

    // For the Pad:
    theStyle->SetPadBorderMode(0);
    // theStyle->SetPadBorderSize(Width_t size = 1);
    theStyle->SetPadColor(kWhite);
    theStyle->SetPadGridX(true);
    theStyle->SetPadGridY(true);
    theStyle->SetGridColor(0);
    theStyle->SetGridStyle(3);
    theStyle->SetGridWidth(1);

    // For the frame:
    theStyle->SetFrameBorderMode(0);
    theStyle->SetFrameBorderSize(1);
    theStyle->SetFrameFillColor(0);
    theStyle->SetFrameFillStyle(0);
    theStyle->SetFrameLineColor(1);
    theStyle->SetFrameLineStyle(1);
    theStyle->SetFrameLineWidth(1);

    // For the histo:
    // theStyle->SetHistFillColor(1);
    // theStyle->SetHistFillStyle(0);
    theStyle->SetHistLineColor(1);
    theStyle->SetHistLineStyle(0);
    theStyle->SetHistLineWidth(1);
    // theStyle->SetLegoInnerR(Float_t rad = 0.5);
    // theStyle->SetNumberContours(Int_t number = 20);


     theStyle->SetEndErrorSize(2);
//     theStyle->SetErrorMarker(20);
//     theStyle->SetErrorX(0.);

    theStyle->SetMarkerStyle(20);
    theStyle->SetMarkerSize(0.5);


    //For the fit/function:
    theStyle->SetOptFit(1);
    theStyle->SetFitFormat("5.4g");
    theStyle->SetFuncColor(2);
    theStyle->SetFuncStyle(1);
    theStyle->SetFuncWidth(1);

    //For the date:
    theStyle->SetOptDate(0);
    // theStyle->SetDateX(Float_t x = 0.01);
    // theStyle->SetDateY(Float_t y = 0.01);

    // For the statistics box:
    theStyle->SetOptFile(0);
//     theStyle->SetOptStat(0); // To display the mean and RMS:   SetOptStat("mr");
    theStyle->SetOptStat("e");
    theStyle->SetStatColor(kWhite);
    theStyle->SetStatFont(font);
    theStyle->SetStatFontSize(0.05);
    theStyle->SetStatTextColor(1);
    theStyle->SetStatFormat("6.4g");
    theStyle->SetStatBorderSize(1);
    theStyle->SetStatH(0.02);
    theStyle->SetStatW(0.2);
    // theStyle->SetStatStyle(Style_t style = 1001);
    theStyle->SetStatX(0.82);
//     theStyle->SetStatY(0.5);

    // Margins:
    theStyle->SetPadTopMargin(0.02);
    theStyle->SetPadBottomMargin(0.13);
    theStyle->SetPadLeftMargin(0.16);
    theStyle->SetPadRightMargin(0.02);

    // For the Global title:

    theStyle->SetOptTitle(0);
    theStyle->SetTitleFont(font);
    theStyle->SetTitleColor(1);
    theStyle->SetTitleTextColor(1);
    theStyle->SetTitleFillColor(10);
    theStyle->SetTitleFontSize(0.07);
    // theStyle->SetTitleH(0); // Set the height of the title box
    // theStyle->SetTitleW(0); // Set the width of the title box
    // theStyle->SetTitleX(0); // Set the position of the title box
    // theStyle->SetTitleY(0.985); // Set the position of the title box
    theStyle->SetTitleStyle(1001);
    // theStyle->SetTitleBorderSize(2);

    // For the axis titles:

    theStyle->SetTitleColor(1, "XYZ");
    theStyle->SetTitleFont(font, "XYZ");
    theStyle->SetTitleSize(0.07, "XYZ");
    // theStyle->SetTitleXSize(Float_t size = 0.02); // Another way to set the size?
    // theStyle->SetTitleYSize(Float_t size = 0.02);
    theStyle->SetTitleXOffset(0.85);
    theStyle->SetTitleYOffset(1.25);
    // theStyle->SetTitleOffset(1.1, "Y"); // Another way to set the Offset

    // For the axis labels:

    theStyle->SetLabelColor(1, "XYZ");

    theStyle->SetLabelFont(font, "XYZ");
//     theStyle->SetLabelOffset(0.007, "XYZ");

    theStyle->SetLabelSize(0.07, "XYZ");

    // For the axis:

    theStyle->SetAxisColor(1, "XYZ");
    theStyle->SetStripDecimals(kTRUE);
    theStyle->SetTickLength(0.03, "XYZ");
    theStyle->SetNdivisions(508, "YZ");
    theStyle->SetNdivisions(508, "X");


//     theStyle->SetNdivisions(-500,"xyz");
    theStyle->SetPadTickX(1);  // To get tick marks on the opposite side of the frame
    theStyle->SetPadTickY(1);

    // Change for log plots:
    theStyle->SetOptLogx(0);
    theStyle->SetOptLogy(0);
    theStyle->SetOptLogz(0);

    // Postscript options:
    theStyle->SetPaperSize(20.,20.);
    // theStyle->SetLineScalePS(Float_t scale = 3);
    // theStyle->SetLineStyleString(Int_t i, const char* text);
    // theStyle->SetHeaderPS(const char* header);
    // theStyle->SetTitlePS(const char* pstitle);

    // theStyle->SetBarOffset(Float_t baroff = 0.5);
    // theStyle->SetBarWidth(Float_t barwidth = 0.5);
    // theStyle->SetPaintTextFormat(const char* format = "g");
    // theStyle->SetPalette(Int_t ncolors = 0, Int_t* colors = 0);
    // theStyle->SetTimeOffset(Double_t toffset);
    // theStyle->SetHistMinimumZero(kTRUE);
    theStyle->SetTextSize(0.06);
    theStyle->SetTextFont(font);
    
    //   style->SetOptFit(101);
    //   style->SetOptStat(1111111); 
    // From d0macro.C
   theStyle->SetLabelFont(42,"X");       // 42
   theStyle->SetLabelFont(42,"Y");       // 42
   theStyle->SetLabelOffset(0.000,"X");  // D=0.005
   theStyle->SetLabelOffset(0.005,"Y");  // D=0.005
   theStyle->SetLabelSize(0.07,"X");
   theStyle->SetLabelSize(0.07,"Y");
   theStyle->SetTitleOffset(0.9,"X");
   theStyle->SetTitleOffset(1.2,"Y");
   theStyle->SetTitleSize(0.07,"X");
   theStyle->SetTitleSize(0.07,"Y");
   theStyle->SetTitle(0);

  } else {
    // Avoid modifying the default style!
    theStyle = gStyle;
  }
  return theStyle;
}





// Make a new canvas setting name, title, x/y divisions, size.
TCanvas * newCanvas(TString title="", Int_t xdiv=1, Int_t ydiv =1,
		    Int_t w=600, Int_t h=600){
  TCanvas* c= new TCanvas;
  c->SetWindowSize(w,h);
  if (title != "") c->SetTitle(title);
  if (xdiv*ydiv>1) c->Divide(xdiv,ydiv);
  c->cd(1);
  return c;
}


// Print all open canvases in separate files
// Type = "png", "eps", etc.
void printCanvases(TString type){
  TIter iter(gROOT->GetListOfCanvases());
  TCanvas *c;
  while( (c = (TCanvas *)iter()) ) {
    TString name =  c->GetTitle();
    c->Print(name+"."+type,type);
  }
}


// Create "stairs" eff plot from numerator histogram and value of denominator
// TGraphAsymmErrors* eff(TH1F* h, float den) {

//  TH1F* d = h->Clone("den");

//  for (int i=0; i<= h->GetNbinsX()+1; ++i) {
//    d->SetBinContent(i,den);
//  }
//  return new TGraphAsymmErrors(h,d);
// }



